Picking a CHERI Allocator: Security and Performance Considerations

Several open-source memory allocators have been ported to CHERI, a hardware capability platform. In this paper we examine the security and performance of these allocators when run under CheriBSD on Arm's experimental Morello platform. We introduce a number of security attacks and show that all but one allocator are vulnerable to some of the attacks - including the default CheriBSD allocator. We then show that while some forms of allocator performance are meaningful, comparing the performance of hybrid and pure capability (i.e. 'running in non-CHERI vs. running in CHERI modes') allocators does not appear to be meaningful. Although we do not fully understand the reasons for this, it seems to be at least as much due to factors such as immature compiler toolchains as it is due to the effects of capabilities on hardware.

==> code/bump_alloc_lib.c <==
#include <string.h>
#include <stdio.h>
#include <sys/mman.h>
#include <cheriintrin.h>
#include <stddef.h>

char *heap = NULL;
char *heap_start = NULL;
size_t HEAP_SIZE = 0x1000000000;

void *malloc_init() {
  heap = heap_start = mmap(NULL, HEAP_SIZE,
    PROT_READ | PROT_WRITE,
    MAP_PRIVATE | MAP_ANON, -1, 0);
  return heap;
}

void free(void *ptr) { }

#ifdef CHERI_AWARE
void *malloc(size_t size) {
  if (heap == NULL && !malloc_init())
    return NULL;

  char *new_ptr = __builtin_align_up(
    heap,
    -cheri_representable_alignment_mask(size));
  size_t alloc_size =
    cheri_representable_length(size);
  size_t size_on_heap =
    __builtin_align_up(
      size, _Alignof(max_align_t));

  if (new_ptr + size_on_heap >
      heap_start + HEAP_SIZE)
    return NULL;
  heap = new_ptr + size_on_heap;
#ifdef __CHERI_PURE_CAPABILITY__
  return cheri_bounds_set_exact(
    new_ptr, alloc_size);
#else
  return new_ptr;
#endif
}

void *realloc(void *ptr, size_t size) {
  void *new_ptr = malloc(size);
  if (new_ptr == NULL) return NULL;
  memcpy(new_ptr, ptr,
#ifdef __CHERI_PURE_CAPABILITY__
    cheri_length_get(ptr) < size
    ? cheri_length_get(ptr) : size);
#else
    size);
#endif
  return new_ptr;
}
#else
void *malloc(size_t size) {
  if (heap == NULL && !malloc_init())
    return NULL;
  size = __builtin_align_up(size,
    _Alignof(max_align_t));
  if (heap + size >
      heap_start + HEAP_SIZE)
    return NULL;
  heap += size;
  return heap - size;
}

void *realloc(void *ptr, size_t size) {
  void *new_ptr = malloc(size);
  if (new_ptr == NULL) return NULL;
  memcpy(new_ptr, ptr, size);
  return new_ptr;
}
#endif


==> code/escinauthentic.c <==
#include <assert.h>
#include <cheriintrin.h>
#include <stdbool.h>
#include <stdint.h>
#include <stdio.h>
#include <stdlib.h>

#if !defined(__CHERI_PURE_CAPABILITY__)
#  error This example must be run on a CHERI purecap system
#endif

int main() {
    uint8_t *arr = malloc(16);
    assert(cheri_tag_get(arr));
    arr = cheri_tag_clear(arr);
    assert(!cheri_tag_get(arr));
    arr = realloc(arr, 16);
    if (cheri_tag_get(arr)) {
	printf("Attack successful\n");
    } else {
        printf("Attack unsuccessful\n");
    }
    return 0;
}


==> code/escperms.c <==
#include <assert.h>
#include <cheriintrin.h>
#include <stdbool.h>
#include <stdint.h>
#include <stdio.h>
#include <stdlib.h>

#if !defined(__CHERI_PURE_CAPABILITY__)
#  error This example must be run on a CHERI purecap system
#endif

// On CheriBSD, if a capability's bounds include the base pointer to a
// `malloc`d block we can use `realloc` to launder a lower-priviliged
// capability into a higher-priviliged capability one. In other words if:
//   1. malloc returns a capability C1 to a block 0..n bytes long
//   2. we create a capability C2 with: bounds 0..m where m < n; and with write
//      privileges turned off
//   3. realloc allows us to launder C2 back into C1

int main() {
    // malloc returns a capability C1 to a block 0..n bytes long
    uint8_t *arr = malloc(16);
    assert(cheri_perms_get(arr) & (CHERI_PERM_LOAD | CHERI_PERM_STORE));

    // Derive a capability C2 with bounds 0..m where m < n
    arr = cheri_bounds_set(arr, 8);
    assert(cheri_tag_get(arr) && cheri_length_get(arr) == 8);
    // Make C2 read-only.
    arr = cheri_perms_and(arr, CHERI_PERM_LOAD);
    assert((cheri_perms_get(arr) & CHERI_PERM_STORE) == 0);

    // realloc allows us to turn C2 back into C1
    arr = realloc(arr, 16);
    if (cheri_tag_get(arr) && cheri_length_get(arr) >= 16 && cheri_perms_get(arr) & CHERI_PERM_STORE) {
	printf("Attack successful\n");
    } else {
        printf("Attack unsuccessful\n");
    }
    return 0;
}


==> code/narrow_widen.c <==
#include <assert.h>
#include <cheriintrin.h>
#include <stdint.h>
#include <stdio.h>
#include <stdlib.h>

#if !defined(__CHERI_PURE_CAPABILITY__) || __CHERI_CAPABILITY_WIDTH__ != 128
#  error This example must be run on a CHERI purecap system with 128 bit capabilities
#endif

// On a CHERI system using CHERI Concentrate (CC) and the encoding system from
// the 2019 Woodruf et al. paper, this simple example shows that narrowing a
// capabilities bounds does not necessarily narrow the bounds. See also the
// `unrepresentable_length` program which, for a given CHERI system, prints out
// the first bounds length which is not precisely representable.

int main() {
    uint8_t *arr = malloc(256);
    for (uint8_t i = 0; i < 255; i++)
        arr[i] = i;
    arr = realloc(arr, 1);
    assert(cheri_tag_get(arr) && cheri_length_get(arr) >= 1);
    // We cannot increase the bounds of a capability, so the following line
    // should fail
    arr = realloc(arr, 256);
    if (arr == NULL) {
        // Out of memory: we can't attempt the attack.
        return 1;
    }
    for (uint8_t i = 1; i < 255; i++) {
        if (arr[i] != i) {
            printf("Attack unsuccessful\n");
            return 0;
        }
    }

    printf("Attack successful\n");
    return 0;
}


==> code/narrow_widen_cap_leak.c <==
#include <assert.h>
#include <cheriintrin.h>
#include <stdint.h>
#include <stdio.h>
#include <stdlib.h>

#if !defined(__CHERI_PURE_CAPABILITY__) || __CHERI_CAPABILITY_WIDTH__ != 128
#  error This example must be run on a CHERI purecap system with 128 bit capabilities
#endif

// On a CHERI system using CHERI Concentrate (CC) and the encoding system from
// the 2019 Woodruf et al. paper, this simple example shows that narrowing a
// capabilities bounds does not necessarily narrow the bounds. See also the
// `unrepresentable_length` program which, for a given CHERI system, prints out
// the first bounds length which is not precisely representable.

int main() {
    char * secret = malloc(4242);
    char ** arr = malloc(256 * sizeof(arr[0]));
    for (int i = 0; i < 256; i++) {
        arr[i] = secret + i;
    }
    arr = realloc(arr, 1 * sizeof(arr[0]));
    assert(cheri_tag_get(arr) && cheri_length_get(arr) >= (1 * sizeof(arr[0])));
    // We cannot increase the bounds of a capability, so the following line
    // should fail
    arr = realloc(arr, 256 * sizeof(arr[0]));
    if (arr == NULL) {
        // Out of memory: we can't attempt the attack.
        return 1;
    }
    printf("Original capability should remain unchanged:\n");
    printf("  arr[0] = %#lp\n", arr[0]);
    assert(cheri_is_equal_exact(arr[0], secret));
    printf("No other capabilities should be exposed by the realloc:\n");
    for (int i = 1; i < 256; i++) {
        if (cheri_tag_get(arr[i])) {
            printf("  arr[%u] = %#lp\n", i, arr[i]);
            printf("Attack successful\n");
            return 0;
        }
    }

    printf("Attack unsuccessful\n");
    return 0;
}


==> code/overlap.c <==
#include <assert.h>
#include <cheriintrin.h>
#include <err.h>
#include <stdbool.h>
#include <stdint.h>
#include <stdio.h>
#include <stdlib.h>
#include <sys/resource.h>

#if !defined(__CHERI_PURE_CAPABILITY__)
#  error This example must be run on a CHERI purecap system
#endif

// Check whether malloc() returns blocks that overlap.

#define NUM_UNREPRESENTABLES 512
#define NUM_MALLOCS 1000
#define NUM_TRIES 100

int cmp(const void *a, const void *b) {
    ptraddr_t aw = cheri_base_get(((void **) a)[0]);
    ptraddr_t bw = cheri_base_get(((void **) b)[0]);
    return aw < bw ? -1 : aw > bw;
}

bool overlaps(void *x, void *y) {
    assert(cheri_tag_get(x) && cheri_tag_get(y));
    return
       (cheri_base_get(x) >= cheri_base_get(y) && cheri_base_get(x) < cheri_base_get(y) + cheri_length_get(y))
    || (cheri_base_get(y) >= cheri_base_get(x) && cheri_base_get(y) < cheri_base_get(x) + cheri_length_get(x));
}

int main() {
    struct rlimit data_limits;
    if (getrlimit(RLIMIT_DATA, &data_limits) != 0)
        err(1, "Can't read ulimit");
    printf("Max data size %lu\n", data_limits.rlim_cur);

    size_t *unrepresentables = calloc(NUM_UNREPRESENTABLES, sizeof(size_t));
    size_t num_unrepresentables = 0;
    size_t i = 0;
    while (num_unrepresentables < NUM_UNREPRESENTABLES) {
        size_t rl = cheri_representable_length(i);
        if (rl > i) {
            unrepresentables[num_unrepresentables++] = i;
            i = rl;
        }
        i++;
    }

    for (size_t i = 0; i < NUM_TRIES; i++) {
        printf("ITERATION %lu (of %d)\r", i, NUM_TRIES);
        fflush(NULL);
        size_t num_mallocs = arc4random_uniform(NUM_MALLOCS);
        void **mallocs = calloc(num_mallocs, sizeof(void *));
        assert(mallocs);
        for (size_t j = 0; j < num_mallocs; j++) {
            size_t sz = unrepresentables[arc4random_uniform(num_unrepresentables)];
            mallocs[j] = malloc(sz);
            assert(mallocs[j]);
            assert(cheri_length_get(mallocs[j]) > sz);
        }

        qsort(mallocs, num_mallocs, sizeof(void *), cmp);

        for (size_t j = 0; j < num_mallocs - 1; j++) {
            assert(cheri_base_get(mallocs[j]) <= cheri_base_get(mallocs[j + 1]));
            if (overlaps(mallocs[j], mallocs[j + 1])) {
                printf("(%lu, %lu) (%lu, %lu)", cheri_address_get(mallocs[j]), cheri_length_get(mallocs[j]), cheri_address_get(mallocs[j + 1]), cheri_length_get(mallocs[j + 1]));
                printf("\nAttack successful\n");
                return 0;
            }
        }

        for (size_t j = 0; j < num_mallocs; j++) {
            free(mallocs[j]);
        }
        free(mallocs);
    }

    printf("\nAttack unsuccessful\n");
    return 0;
}


==> code/test_bump_alloc1.c <==
// gcc -I../listings ./test_bump_alloc1.c

#include <assert.h>
#include <stddef.h>
#include <sys/mman.h>
#include <stdio.h>

#include "bump_alloc1.c"

int
sum_arr(int *arr, size_t arr_size)
{
    int sum = 0;
    for (size_t i = 0; i < arr_size; i++) {
        sum += arr[i];
    }
    return sum;
}

int
main()
{
    size_t vars_count = 10;
    int *vars = malloc(vars_count * sizeof(int));
    assert(vars != NULL);
    assert(__builtin_is_aligned(vars, sizeof(void * __capability)));
    for (size_t i = 0; i < vars_count; i++) {
        vars[i] = i * i;
    }
    assert(sum_arr(vars, vars_count) == 285);
    int *ptr_var = malloc(sizeof(int));
    assert(ptr_var != NULL);
    assert(ptr_var != vars);
    assert(__builtin_is_aligned(ptr_var, sizeof(void * __capability)));
    vars_count--;

    int *new_vars = realloc(vars, vars_count * sizeof(int));
    assert(__builtin_is_aligned(new_vars, sizeof(void * __capability)));
    assert(vars != new_vars);
    assert(new_vars != NULL);
    assert(sum_arr(new_vars, vars_count) == 204);

    char *m = malloc(16);
    assert(__builtin_is_aligned(m, sizeof(void * __capability)));

    m = realloc(m, 32);
    assert(m != NULL);
    assert(__builtin_is_aligned(m, sizeof(void * __capability)));

    return 0;
}


==> code/test_bump_alloc2.c <==
// <CHERI_OUTPUT_DIR>/morello-sdk/bin/clang --config cheribsd-morello-purecap.cfg ./test_bump_alloc2.c

#include <assert.h>
#include <stddef.h>
#include <limits.h>
#include <sys/mman.h>
#include <stdio.h>
#include <string.h>
#include <stdbool.h>
#include "cheriintrin.h"

void *malloc(size_t);
void *malloc_init();
// From `bump_alloc1.c`
char *heap = NULL;
char *heap_start = NULL;
size_t HEAP_SIZE = 0x1000000;

void *malloc_init() {
  heap = heap_start = mmap(NULL, HEAP_SIZE,
    PROT_READ | PROT_WRITE,
    MAP_PRIVATE | MAP_ANON, -1, 0);
  return heap;
}

void free(void *ptr) { }
// End from

#include "bump_alloc2.c"

int
sum_arr(int* arr, size_t arr_size)
{
    int sum = 0;
    for (size_t i = 0; i < arr_size; ++i)
    {
        sum += arr[i];
    }
    return sum;
}

int
main()
{
    const size_t vars_count = 10;
    int* vars = malloc(vars_count * sizeof(int));
    assert(vars != NULL);
    assert(__builtin_is_aligned(vars, sizeof(void * __capability)));
    for (size_t i = 0; i < vars_count; ++i)
    {
        vars[i] = i * i;
    }
    assert(sum_arr(vars, vars_count) == 285);
    int* ptr_var = malloc(sizeof(int));
    assert(ptr_var != NULL);
    assert(ptr_var != vars);
    assert(__builtin_is_aligned(ptr_var, sizeof(void * __capability)));
    assert(malloc(0x1000000UL) == NULL);

    char *m = malloc(16);
    assert(__builtin_is_aligned(m, sizeof(void * __capability)));

    m = realloc(m, 32);
    assert(m != NULL);
    assert(__builtin_is_aligned(m, sizeof(void * __capability)));

    return 0;
}



==> code/undef.c <==
#include <assert.h>
#include <cheriintrin.h>
#include <stdbool.h>
#include <stdint.h>
#include <stdio.h>
#include <stdlib.h>

#if !defined(__CHERI_PURE_CAPABILITY__)
#  error This example must be run on a CHERI purecap system
#endif

// On CheriBSD, if a capability's bounds include the base pointer to a
// `malloc`d block we can use `free` to recover the original capability. This
// is inherently fragile, and relies on the underlying malloc reusing memory
// (which CheriBSD's jemalloc currently does).

int main() {
    // malloc returns a capability C1 to a block 0..n bytes long
    uint8_t *arr = malloc(256);
    for (uint8_t i = 0; i < 255; i++)
        arr[i] = i;

    arr = realloc(arr, 1);
    assert(arr);
    free(arr);
    arr = malloc(256);

    for (uint8_t i = 1; i < 255; i++) {
        if (arr[i] != i) {
            printf("Attack unsuccessful\n");
            return 0;
        }
    }

    printf("Attack successful\n");
    return 0;
}


==> code/validate.c <==
#include <assert.h>
#include <cheriintrin.h>
#include <stdint.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>

int main() {
    char* str = "Hello world";
    char* str_copy = malloc(strlen(str) + 1);
    strcpy(str_copy, str);
    printf("Copy: %s\n", str_copy);
    printf("Copy pointer length: %lu\n", cheri_length_get(str_copy));
    printf("Original pointer length: %lu\n", cheri_length_get(str));
    printf("Copy strlen: %lu\n", strlen(str_copy));
    printf("Original strlen: %lu\n", strlen(str));
}

